Leveraging MPI RMA to optimise halo-swapping communications in MONC on Cray machines

Remote Memory Access (RMA), also known as single sided communications, provides a way of accessing the memory of other processes without having to issue explicit message passing style communication calls. Previous studies have concluded that MPI RMA can provide increased performance over traditional MPI Point to Point (P2P) but these are based on synthetic benchmarks. In this work, we replace the existing non-blocking P2P communication calls in the MONC atmospheric model with MPI RMA. We describe our approach in detail and discuss options taken for correctness and performance. Experiments on illustrate that by using RMA we can obtain between a 5\% and 10\% reduction in communication time at each timestep on up to 32768 cores, which over the entirety of a run (of many timesteps) results in a significant improvement in performance compared to P2P. However, RMA is not a silver bullet and there are challenges when integrating RMA into existing codes: important optimisations are necessary to achieve good performance and library support is not universally mature. In this paper we discuss, in the context of a real world code, the lessons learned converting P2P to RMA, explore performance and scaling challenges, and contrast alternative RMA synchronisation approaches in detail.

==> figs/plotlibrary.py <==
# python -c "import plotlibrary as plotlib; plotlib.generate_figures()"

import numpy as np
import matplotlib.pyplot as plt


def generate_figures():
    value_label = 'avg_halo_swap_rate'
    value_desc = 'Average communication time per timestep (s)'
    
    generate_bar_plot('ARCHER', 'weak', ['none','fence','pscw','lock'], value_label, value_desc, 0.2)
    generate_bar_plot('ARCHER', 'strong', ['none','fence','pscw','lock'], value_label, value_desc, 0.2)
    generate_bar_plot('ARCHER', 'weak', ['none','pscw','pscw_nodmapp'], value_label, value_desc, 0.2)
    generate_bar_plot('ARCHER', 'strong', ['none','pscw','pscw_nodmapp'], value_label, value_desc, 0.2)
    generate_bar_plot('Cirrus', 'weak', ['none','fence','pscw'], value_label, value_desc, 0.3)
    generate_bar_plot('Cirrus', 'strong', ['none','fence','pscw'], value_label, value_desc, 0.2)
    

def generate_bar_plot(machine, scaling, rma_flavours, value_label, value_desc, ymax):

    flav_dict = {}
    ncores_array = []
    basefn = machine.lower() + '_' + scaling
    outfn = machine.lower() + '-' + scaling + '-'
    if 'pscw_nodmapp' in rma_flavours:
        outfn += 'nodmapp-'
    outfn += value_label.replace("_", "-") + '.eps'
    
    for flav in rma_flavours:
        infn = '../data/' + basefn + '_rma_' + flav + '.txt'
        
        with open(infn) as fin:
            core_dict = {}
            for line in fin:
                cols = line.split()
            
                res_dict = {}
                res_dict['nxprocs'] = int(cols[1][1:-1])
                res_dict['nyprocs'] = int(cols[2][0:-1])
                res_dict['nzprocs'] = int(cols[3][0:-1])
                res_dict['xsize'] = int(cols[4][0:-1])
                res_dict['ysize'] = int(cols[5][0:-1])
                res_dict['zsize'] = int(cols[6][0:-1])
                res_dict['steps'] = int(cols[7][0:-1])
                res_dict['model_time'] = float(cols[8][0:-1])
                res_dict['run_time'] = float(cols[9][0:-1])/1000.0
                res_dict['avg_run_time_per_step'] = float(cols[10][0:-1])
                res_dict['avg_halo_swap_rate'] = float(cols[11][0:-1])
                res_dict['max_halo_swap_rate'] = float(cols[12][0:-1])

                ncores = int(cols[0][:-1])
                if ncores not in ncores_array:
                    ncores_array.append(ncores)
                    
                core_dict[ncores] = res_dict

        flav_dict[flav] = core_dict

    plt.title(machine + ": " + scaling + " scaling comparison")
    plt.xlabel('Processes')
    plt.ylabel(value_desc)

    ncores_np_array = np.array(ncores_array)
    ncores_np_array.sort()
    index = np.arange(0,len(ncores_np_array)*2, 2)

    
    bar_width = 0.4
    color_dict = {'none': '#33a02c', 'fence': '#b2df8a', 'pscw': '#1f78b4', 'pscw_nodmapp': '#a6cee3', 'lock': '#a6cee3', 'lock_all': '#fb9a99'}
    label_dict = {'none': 'p2p', 'fence': 'fence', 'pscw': 'pscw', 'pscw_nodmapp': 'pscw, dmapp off', 'lock': 'lock', 'lock_all': 'lock_all'}
    if 'pscw_nodmapp' in rma_flavours:
        label_dict['pscw'] = 'pscw, dmapp on'

    for i, flav in enumerate(rma_flavours):
        flav_vals = []
        core_dict = flav_dict[flav]
        for ncores in ncores_np_array:
            flav_vals.append(core_dict[ncores][value_label])
            
        plt.bar(index+(bar_width*i), flav_vals, bar_width, color=color_dict[flav], label=label_dict[flav])

    xtick_labels = []
    for ncores in ncores_np_array:
        xtick_labels.append(str(ncores))

    plt.xticks(index+(bar_width*0.5*(len(rma_flavours)-1)), tuple(xtick_labels))

    plt.ylim([0,ymax])

    ax = plt.gca()
    ax.set_axisbelow(True)
    ax.yaxis.grid(color='#f0f0f0',linewidth=0.4)
    
    plt.legend(loc='upper left' if scaling == 'weak' else 'upper right')
    plt.savefig(outfn)
    plt.clf()

